BubbleDet: A Python package to compute functional determinants for bubble nucleation

We present a Python package, BubbleDet, for computing one-loop functional determinants around spherically symmetric background fields. This gives the next-to-leading order correction to both the vacuum decay rate, at zero temperature, and to the bubble nucleation rate in first-order phase transitions at finite temperature. For predictions of gravitational wave signals from cosmological phase transitions, this is expected to remove one of the leading sources of theoretical uncertainty. BubbleDet is applicable to arbitrary scalar potentials and in any dimension up to seven. It has methods for fluctuations of scalar fields, including Goldstone bosons, and for gauge fields, but is limited to cases where the determinant factorises into a product of separate determinants, one for each field degree of freedom. To our knowledge, BubbleDet is the first package dedicated to calculating functional determinants in spherically symmetric background

==> figs/DerivativeExpansion/plot.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
data_d3 = np.genfromtxt("data_d3", names=True)
data_d4 = np.genfromtxt("data_d4", names=True)
data_d5 = np.genfromtxt("data_d5", names=True)
data_d6 = np.genfromtxt("data_d6", names=True)
data_d7 = np.genfromtxt("data_d7", names=True)


'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']

# starting plot
fig, ax = plt.subplots()
plt.grid(True)
plt.ylabel(r"$\Delta S_1 / S_1$", fontsize=22)
plt.xlabel(r"$m_\phi^2/m_\chi^2$", fontsize=22)
plt.xscale("log")
plt.yscale("log")

# plotting data
(ax_3_LO,) = ax.plot(data_d3["ratio"]**2, abs(data_d3["diff_LO"]), '+--', color=colours[1])
(ax_4_LO,) = ax.plot(data_d4["ratio"]**2, abs(data_d4["diff_LO"]), '+--', color=colours[0])
(ax_5_LO,) = ax.plot(data_d5["ratio"]**2, abs(data_d5["diff_LO"]), '+--', color=colours[2])
(ax_6_LO,) = ax.plot(data_d6["ratio"]**2, abs(data_d6["diff_LO"]), '+--', color=colours[3])
(ax_7_LO,) = ax.plot(data_d7["ratio"]**2, abs(data_d7["diff_LO"]), '+--', color=colours[6])
(ax_3_NLO,) = ax.plot(data_d3["ratio"]**2, abs(data_d3["diff_NLO"]), 'o-', color=colours[1], fillstyle="none")
(ax_4_NLO,) = ax.plot(data_d4["ratio"]**2, abs(data_d4["diff_NLO"]), 'o-', color=colours[0], fillstyle="none")
(ax_5_NLO,) = ax.plot(data_d5["ratio"]**2, abs(data_d5["diff_NLO"]), 'o-', color=colours[2], fillstyle="none")
(ax_6_NLO,) = ax.plot(data_d6["ratio"]**2, abs(data_d6["diff_NLO"]), 'o-', color=colours[3], fillstyle="none")
(ax_7_NLO,) = ax.plot(data_d7["ratio"]**2, abs(data_d7["diff_NLO"]), 'o-', color=colours[6], fillstyle="none")

# making legend
legend_lines = [
    (ax_3_LO, ax_3_NLO),
    (ax_4_LO, ax_4_NLO),
    (ax_5_LO, ax_5_NLO),
    (ax_6_LO, ax_6_NLO),
    (ax_7_LO, ax_7_NLO),
]
legend_labels = [
    "$d=3$",
    "$d=4$",
    "$d=5$",
    "$d=6$",
    "$d=7$",
]
plt.legend(legend_lines, legend_labels, loc="best")

plt.xlim(0.015, 5)
plt.ylim(1e-6, 1)
plt.tight_layout()
plt.savefig("de.png")
plt.savefig("de.pdf")
plt.show()


==> figs/SymmetryBreaking/plot.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
file = "ssb_data"
data = np.genfromtxt(file, names=True)


'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
plt.plot(data["ratio"], data["S0"], '-', color=colours[1], label=r"$B$")
plt.plot(data["ratio"], data["S0"] + data["S1Ga"], '--', color=colours[0], label=r"$B + S_1^{A_\mu}$")
plt.plot(data["ratio"], data["S0"] + data["S1H"] + data["S1Go"] + data["S1Ga"], '-', color=colours[2], label=r"$B - \log(A/m^4)$")
plt.grid(True)
plt.ylabel(r"$-\log\Gamma$", fontsize=22)
plt.xlabel(r"$m_H / m_W$", fontsize=22)
plt.xlim(0.6, 2)
plt.ylim(0, 400)
#plt.yscale("log")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("ssb.png")
plt.savefig("ssb.pdf")
plt.show()


==> figs/Timing/time.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
file = "Time.txt"
data = np.genfromtxt(file, names=True)

'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
plt.plot(data["Alpha"], data["Bubble"], '-+', color=colours[2], label=r"${\tt BubbleDet}$")
plt.plot(data["Alpha"], data["Cosmo"], '-+', color=colours[1], label=r"${\rm CosmoTransitions}$")

plt.grid(True)
plt.ylabel(r"${\rm CPU\ time\ [s]}$", fontsize=22)
plt.xlabel(r"$\alpha$", fontsize=22)
plt.ylim(0, 1)
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("time.png")
plt.savefig("time.pdf")
plt.show()


==> figs/Unbounded/Scaleless.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
data3 = np.genfromtxt("Scaleless3.txt", names=True)
data4 = np.genfromtxt("Scaleless4.txt", names=True)
data6 = np.genfromtxt("Scaleless6.txt", names=True)

'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
plt.plot(data3["R"], np.abs(data3["S1A"]-data3["S1H"])/np.abs(data3["S1A"]), '-', color=colours[2], label=r"$d=3$")
plt.plot(data4["R"], np.abs(data4["S1A"]-data4["S1H"])/np.abs(data4["S1A"]), '-', color=colours[3], label=r"$d=4$")
plt.plot(data6["R"], np.abs(data6["S1A"]-data6["S1H"])/np.abs(data6["S1A"]), '-', color=colours[4], label=r"$d=6$")

plt.grid(True)
plt.title('$\mu=R^{-1}$')
plt.ylabel(r"$\Delta S_1/S_1$", fontsize=22)
plt.xlabel(r"$R$", fontsize=22)
plt.yscale("log")
#plt.ylim(0, 1)
plt.xlim(1, 10)
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("Scaleless.png")
plt.savefig("Scaleless.pdf")
plt.show()


==> figs/Unbounded/Scaleless2.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
data3 = np.genfromtxt("Scaleless3.txt", names=True)
data4 = np.genfromtxt("Scaleless4.txt", names=True)
data6 = np.genfromtxt("Scaleless6.txt", names=True)

'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']

Norm3d=np.abs(data3["S1A"][9])
Norm4d=np.abs(data4["S1A"][9])
Norm6d=np.abs(data6["S1A"][9])

plt.plot(data3["R"], np.abs(data3["S1A"]-data3["S1H"])/Norm3d, '-', color=colours[2], label=r"$d=3$")
plt.plot(data4["R"], np.abs(data4["S1A"]-data4["S1H"])/Norm4d, '-', color=colours[3], label=r"$d=4$")
plt.plot(data6["R"], np.abs(data6["S1A"]-data6["S1H"])/Norm6d, '-', color=colours[4], label=r"$d=6$")


plt.grid(True)
plt.title('$\mu=R^{-1}$')
plt.ylabel(r"$\Delta S_1/ S_1(R=1)$", fontsize=22)
plt.xlabel(r"$R$", fontsize=22)
plt.yscale("log")
#plt.ylim(0, 1)
plt.xlim(1, 10)
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("ScalelessNorm.png")
plt.savefig("ScalelessNorm.pdf")
plt.show()


==> figs/V_4/Phi3.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
file = "Phi3.txt"
data = np.genfromtxt(file, names=True)

'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
plt.plot(data["Alpha"], data["S1H"], '-', color=colours[2], label=r"$\mathrm{Higgs}$")
plt.plot(data["Alpha"], data["S1G"], '-', color=colours[1], label=r"$\mathrm{Goldstone}$")
plt.plot(data["Alpha"], data["S1V"], '-', color=colours[3], label=r"$\mathrm{Gauge}$")

plt.grid(True)
plt.title('$V_{4}(\phi)$')
plt.ylabel(r"$S_1/S_0~ [\beta^{-1}]$", fontsize=22)
plt.xlabel(r"$\alpha$", fontsize=22)
plt.ylim(-0.05, 0.1)
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("phi3.png")
plt.savefig("phi3.pdf")
plt.show()


==> figs/V_6/Phi6.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
file = "Phi6.txt"
data = np.genfromtxt(file, names=True)

'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
plt.plot(data["Alpha"], data["S1H"], '-', color=colours[2], label=r"$\mathrm{Higgs}$")
plt.plot(data["Alpha"], data["S1G"], '-', color=colours[1], label=r"$\mathrm{Goldstone}$")
plt.plot(data["Alpha"], data["S1V"], '-', color=colours[3], label=r"$\mathrm{Gauge}$")

plt.grid(True)
plt.title('$V_{6}(\phi)$')
plt.ylabel(r"$S_1/S_0 ~ [\beta^{-1}]$", fontsize=22)
plt.xlabel(r"$\alpha$", fontsize=22)
plt.ylim(-0.1, 0.1)
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("phi6.png")
plt.savefig("phi6.pdf")
plt.show()


==> figs/V_cos/Cos.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
file = "Cos.txt"
data = np.genfromtxt(file, names=True)

'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
plt.plot(data["Alpha"], data["S1H"], '-', color=colours[2], label=r"$\mathrm{Higgs}$")
plt.plot(data["Alpha"], data["S1G"], '-', color=colours[1], label=r"$\mathrm{Goldstone}$")
plt.plot(data["Alpha"], data["S1V"]/20, '-', color=colours[3], label=r"$\mathrm{Gauge}/20$")


plt.grid(True)
plt.title('$V_{\cos}(\phi)$')
plt.ylabel(r"$S_1/S_0 ~ [\beta^{-1}]$", fontsize=22)
plt.xlabel(r"$\alpha$", fontsize=22)
plt.ylim(-0.05, 0.1)
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("cos.png")
plt.savefig("cos.pdf")
plt.show()


==> figs/V_log/Log.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
file = "Log.txt"
data = np.genfromtxt(file, names=True)

'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
plt.plot(data["Alpha"], data["S1H"], '-', color=colours[2], label=r"$\mathrm{Higgs}$")
plt.plot(data["Alpha"], data["S1G"], '-', color=colours[1], label=r"$\mathrm{Goldstone}$")
plt.plot(data["Alpha"], data["S1V"], '-', color=colours[3], label=r"$\mathrm{Gauge}$")


plt.grid(True)
plt.title('$V_{\log}(\phi)$')
plt.ylabel(r"$S_1/S_0 ~ [\beta^{-1}]$", fontsize=22)
plt.xlabel(r"$\alpha$", fontsize=22)
plt.ylim(-0.5, 2)
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("log.png")
plt.savefig("log.pdf")
plt.show()


==> figs/WKB/wkb_plot.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
dim = 3
file = "wkb" + str(dim)
data = np.genfromtxt(file, names=True)


'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
plt.plot(data["l"], data["diff_WKB_1"], '+-', color=colours[0], label=r"$l^{-1}$")
plt.plot(data["l"], data["diff_WKB_3"], '+-', color=colours[1], label=r"$l^{-3}$")
plt.plot(data["l"], data["diff_WKB_5"], '+-', color=colours[2], label=r"$l^{-5}$")
plt.plot(data["l"], data["diff_WKB_7"], '+-', color=colours[3], label=r"$l^{-7}$")
plt.plot(data["l"], data["diff_WKB_9"], '+-', color=colours[4], label=r"$l^{-9}$")
#plt.plot(data["l"], data["err"] / abs(data["lnTl"]), "k--", label=r"$\mathrm{error\ est.}$")
plt.xlabel(r"$l$", fontsize=22)
plt.ylabel(r"$|\Delta\log T_l|/|\log T_l|$", fontsize=22)
plt.xscale("log")
plt.yscale("log")
#plt.xlim(1.9, 101)
#plt.ylim(1e-10, 1e1)
# plt.title(r"$d = " + str(dim) + "$")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("wkb" + str(dim) + ".pdf")
plt.show()


==> figs/code-diagram/run_plantuml.sh <==
plantuml -tpdf diagram.txt
plantuml -tpdf diagram-alt.txt
plantuml -tpdf diagram-restructure.txt


==> figs/logPhiInf/quartLogLinExt.py <==
import numpy as np  # arrays and maths
from BubbleDet import BubbleDeterminant, BubbleConfig, ParticleConfig
from CosmoTransitions import SingleFieldInstanton
from scipy import special
from math import pi
import matplotlib.pyplot as plt
from matplotlib import rc
import re
from BubbleDet.laplacian import derivatives
#from phiInfinity import proportionalDeviationFromQuadraticPotential

'''
fonts
'''
rc('axes', labelsize=20)
rc('axes', titlesize=20)
rc('xtick', labelsize=16)
rc('ytick', labelsize=16)
rc('legend', fontsize=16)
rc('text', usetex=True)

colours = [
    "#029e73",
    "#de8f05",
    "#0173b2",
    "#56b4e9",
    "#ece133",
    "#949494",
    "#fbafe4",
    "#ca9161",
    "#cc78bc",
    "#d55e00",
]

# parameters
dim = 3
msq = 1
lam = 100

# potential and its derivatives


def V(x):
    return np.nan_to_num( 0.5 * msq * x**2 + lam * x**4 * np.log(-x) / 24, nan=0)


def dV(x):
    return np.nan_to_num( msq * x + lam * x**3 / 24 + lam * x**3 * np.log(-x) / 6, nan=0)



def ddV(x):
    return np.nan_to_num( msq + 7 * lam * x**2 / 24 + lam * x**2 * np.log(-x) / 2, nan=msq)



def logPhiAsymptotic(dim, m, r):
    """
    Logarithm of the asymptotic behaviour of field, as mR->infty,
    where mR=m*R, without the coefficient phi_inf.
    """
    return (
        np.log(special.kve(dim / 2 - 1, m * r))
        - m * r
        - (dim / 2 - 1) * np.log(r)
        + (dim / 2 - 1) * np.log(m)
    )

def logNegativeDerivativePhiAsymptotic(dim, mR):
    """
    Logarithm of the negative derivative of the asymptotic behaviour of field, as mR->infty,
    with respect to mR,
    where mR=m*R, without the coefficient phi_inf.
    """
    return np.log(special.kve(dim / 2, mR)) - mR - (dim / 2 - 1) * np.log(mR)

def logSecondDerivativePhiAsymptotic(dim, mR):
    """
    Logarithm of the negative derivative of the asymptotic behaviour of field, as mR->infty,
    with respect to mR,
    where mR=m*R, without the coefficient phi_inf.
    """
    return np.log( (dim-1) * special.kve(dim / 2, mR) + mR * special.kve(dim / 2 - 1, mR)) - mR - dim * np.log(mR) / 2



def beginningOfTail(Phi, ddV):
    beginningIndex = len(Phi)-1

    while ddV(Phi[beginningIndex])>0:
        beginningIndex -= 1

    return beginningIndex





def derivativesOf(Phi, R, position):
    coefficientDerivative, coefficientSecondDerivative = derivatives(R, position, "Dirichlet")

    return np.dot(coefficientDerivative, Phi[position-2:position+3]), np.dot(coefficientDerivative, Phi[position-2:position+3])


# minima
phi_true = -(np.exp( special.lambertw(  -12 * np.sqrt(np.exp(1)) * msq / lam  ) / 2  - 1/4)).real
phi_false = 0

# nucleation object
ct_obj = SingleFieldInstanton(
    phi_true,
    phi_false,
    V,
    dV,
    d2V=ddV,
    alpha=(dim - 1),
)

# bounce calculation
profile = ct_obj.findProfile(
    xtol=1e-9,
    phitol=1e-9,
    npoints=500,
    rmin=1e-4,
    rmax=1e4,
)


mass = np.sqrt(ddV(0))

begOfTail = beginningOfTail(profile.Phi, ddV)


phi = profile.Phi

Vmeta = V(phi_false)
VFullList = V(phi)
Vlist = VFullList - Vmeta

d2V_m = mass**2
phi_redef = phi - phi_false
quadVlist = 0.5 * d2V_m * np.power(phi_redef, 2)

DeltaVlist = np.abs(Vlist - quadVlist)

logPhis = []
propDevs = []
for ind in range(begOfTail, len(profile.Phi)):
    value = profile.Phi[ind]
    deriv, _ = derivativesOf(profile.Phi, mass * profile.R, ind)

    if value > 0 or deriv < 0:
        logPhis.append(None)
        propDevs.append(None)
        continue

    log_phi_inf_v = np.log(-value) - logPhiAsymptotic(dim, mass, profile.R[ind])

    propDevs.append(DeltaVlist[ind] / quadVlist[ind])

    logPhis.append(log_phi_inf_v)

#plt.plot(profile.R[begOfTail:], logPhis)
#plt.show()

beginningCut = 30
endingCut = 80
plt.plot(propDevs[beginningCut:-endingCut], logPhis[beginningCut:-endingCut], color=colours[1], label=r'$\log \phi_{\infty}\ \mathrm{estimates}$')

# creating bubble config instance
bub_config = BubbleConfig.fromCosmoTransitions(ct_obj, profile)

# creating particle instance
higgs = ParticleConfig(
    W_Phi=ddV,
    spin=0,
    dof_internal=1,
    zero_modes="Higgs",
)

# creating bubble determinant instance
bd_obj = BubbleDeterminant(bub_config, [higgs])

logPhiInf, logPhiInfErr = bd_obj.findLogPhiInfinity()

plt.xlim(right=propDevs[beginningCut])



plt.errorbar([0], [logPhiInf], yerr=logPhiInfErr, fmt='o', color=colours[2], markersize=6, label=r'$\mathrm{result}$', fillstyle="none",)


deviationsFromQuadratic = [0.00711367912040247, 0.014631832533131406, 0.023088760596130718, 0.031917039671204996]
logPhiInfs = [2.364137358891277, 2.3624860107076047, 2.3606208992103186, 2.358663186673563]
errs = [3.34328327e-06, 1.41443196e-05, 3.52197168e-05, 6.73022874e-05]


plt.axvline(x=deviationsFromQuadratic[0], label=r'$\mathrm{tail}=0.007$', color=colours[5], linestyle='-', linewidth=0.5)
plt.errorbar(deviationsFromQuadratic, logPhiInfs, yerr=errs, fmt='s', color=colours[5], markersize=4, label=r'$\mathrm{fit\ points}$')



plt.ylabel(r'$\log \phi_{\infty}$', fontsize=20)
plt.xlabel(r'$|V - V_{\mathrm{quad}}|/V_{\mathrm{quad}}$', fontsize=20)

plt.legend()
plt.tight_layout()

plt.savefig("linearExtrapolationFinal.pdf")
plt.show()
exit()







print('pöö', logPhiInf, logPhiInfErr)

corrLogPhiInf = [logPhiInf] * (len(profile.R[begOfTail+200:begOfTail+500])//10)


plt.plot(profile.R[begOfTail+200:begOfTail+500][::10], corrLogPhiInf, label='Implemented')


plt.plot(profile.R[begOfTail+200:begOfTail+500],logPhis[200:500], label=['Value fit', 'Derivative fit'])

plt.fill_between([profile.R[begOfTail+200],profile.R[begOfTail+491]], [logPhiInf-logPhiInfErr,logPhiInf-logPhiInfErr], [logPhiInf+logPhiInfErr, logPhiInf+logPhiInfErr], color='b', alpha=0.2, linewidth=0)

plt.ylabel(r'$\ln \Phi_{\infty}$')
plt.xlabel(r'$r$')

plt.legend()

plt.show()


==> figs/logPhiInf/quartLogRadPlot.py <==
import numpy as np  # arrays and maths
from BubbleDet import BubbleDeterminant, BubbleConfig, ParticleConfig
from CosmoTransitions import SingleFieldInstanton
from scipy import special
from math import pi
import matplotlib.pyplot as plt
from matplotlib import rc
from pylab import ScalarFormatter
import re
from BubbleDet.laplacian import derivatives

'''
fonts
'''
rc('axes', labelsize=16)
rc('axes', titlesize=16)
rc('xtick', labelsize=12)
rc('ytick', labelsize=12)
rc('legend', fontsize=12)
rc('text', usetex=True)

colours = [
    "#029e73",
    "#de8f05",
    "#0173b2",
    "#56b4e9",
    "#ece133",
    "#949494",
    "#fbafe4",
    "#ca9161",
    "#cc78bc",
    "#d55e00",
]

# parameters
dim = 3
msq = 1
lam = 100

# potential and its derivatives

def V(x):
    return np.nan_to_num( 0.5 * msq * x**2 + lam * x**4 * np.log(-x) / 24, nan=0)

def dV(x):
    return np.nan_to_num( msq * x + lam * x**3 / 24 + lam * x**3 * np.log(-x) / 6, nan=0)


def ddV(x):
    return np.nan_to_num( msq + 7 * lam * x**2 / 24 + lam * x**2 * np.log(-x) / 2, nan=msq)



def logPhiAsymptotic(dim, m, r):
    """
    Logarithm of the asymptotic behaviour of field, as mR->infty,
    where mR=m*R, without the coefficient phi_inf.
    """
    return (
        np.log(special.kve(dim / 2 - 1, m * r))
        - m * r
        - (dim / 2 - 1) * np.log(r)
        + (dim / 2 - 1) * np.log(m)
    )

def logNegativeDerivativePhiAsymptotic(dim, mR):
    """
    Logarithm of the negative derivative of the asymptotic behaviour of field, as mR->infty,
    with respect to mR,
    where mR=m*R, without the coefficient phi_inf.
    """
    return np.log(special.kve(dim / 2, mR)) - mR - (dim / 2 - 1) * np.log(mR)

def logSecondDerivativePhiAsymptotic(dim, mR):
    """
    Logarithm of the negative derivative of the asymptotic behaviour of field, as mR->infty,
    with respect to mR,
    where mR=m*R, without the coefficient phi_inf.
    """
    return np.log( (dim-1) * special.kve(dim / 2, mR) + mR * special.kve(dim / 2 - 1, mR)) - mR - dim * np.log(mR) / 2



def beginningOfTail(Phi, ddV):
    beginningIndex = len(Phi)-1

    while ddV(Phi[beginningIndex])>0:
        beginningIndex -= 1

    return beginningIndex





def derivativesOf(Phi, R, position):
    coefficientDerivative, coefficientSecondDerivative = derivatives(R, position, "Dirichlet")

    return np.dot(coefficientDerivative, Phi[position-2:position+3]), np.dot(coefficientDerivative, Phi[position-2:position+3])





fig, axs = plt.subplots(1, 2, figsize=(8, 3), sharey=False, layout='tight')







# minima
phi_true = -(np.exp( special.lambertw(  -12 * np.sqrt(np.exp(1)) * msq / lam  ) / 2  - 1/4)).real
phi_false = 0

# nucleation object
ct_obj = SingleFieldInstanton(
    phi_true,
    phi_false,
    V,
    dV,
    d2V=ddV,
    alpha=(dim - 1),
)

# bounce calculation
profile = ct_obj.findProfile(
    xtol=1e-9,
    phitol=1e-9,
    npoints=1000,
    rmin=1e-4,
    rmax=1e4,
)



mass = np.sqrt(ddV(0))

begOfTail = beginningOfTail(profile.Phi, ddV)



logPhis = []

for ind in range(begOfTail, len(profile.Phi)):
    value = profile.Phi[ind]
    deriv, _ = derivativesOf(profile.Phi, mass * profile.R, ind)
    secderiv = dV(value)/mass**2 - (dim-1)*deriv/profile.R[ind]/mass

    if value > 0 or deriv < 0 or secderiv > 0:
        logPhis.append([None,None,None])
        continue

    log_phi_inf_v = np.log(-value) - logPhiAsymptotic(dim, mass, profile.R[ind])
    log_phi_inf_d = np.log(deriv) - logNegativeDerivativePhiAsymptotic(dim, mass * profile.R[ind])
    log_phi_inf_dd = np.log(-secderiv) - logSecondDerivativePhiAsymptotic(dim, mass * profile.R[ind])

    logPhis.append([log_phi_inf_v,log_phi_inf_d,log_phi_inf_dd])



# creating bubble config instance
bub_config = BubbleConfig.fromCosmoTransitions(ct_obj, profile)

# creating particle instance
higgs = ParticleConfig(
    W_Phi=ddV,
    spin=0,
    dof_internal=1,
    zero_modes="Higgs",
)

# creating bubble determinant instance
bd_obj = BubbleDeterminant(bub_config, [higgs])
tail = 0.015


logPhis = np.transpose(np.transpose(logPhis)[0])



logPhiInf, logPhiInfErr = bd_obj.findLogPhiInfinity(tail=tail)

begInd = 150
endInd = 530


axs[1].plot([profile.R[begOfTail+begInd], profile.R[begOfTail+endInd]], [logPhiInf,logPhiInf], color=colours[2], zorder=1) #color='C0'


axs[1].plot(profile.R[begOfTail+begInd:begOfTail+endInd],logPhis[begInd:endInd], color=colours[1], zorder=2) #color='C1'

axs[1].fill_between(
    [profile.R[begOfTail+begInd],profile.R[begOfTail+endInd]],
    [logPhiInf-logPhiInfErr,logPhiInf-logPhiInfErr],
    [logPhiInf+logPhiInfErr, logPhiInf+logPhiInfErr],
    color=colours[2], #color='C0'
    alpha=0.2,
    linewidth=0,
    zorder=0,
)

axs[1].set_xlabel('$r$', fontsize=16)

axs[1].set_xlim((profile.R[begOfTail+begInd],profile.R[begOfTail+endInd]))

y_formatter = ScalarFormatter(useOffset=False)
axs[1].yaxis.set_major_formatter(y_formatter)

#axs[1].legend()



# bounce calculation
profile = ct_obj.findProfile()


mass = np.sqrt(ddV(0))

begOfTail = beginningOfTail(profile.Phi, ddV)
print('begOfTail', begOfTail)
begOfTail = 41



logPhis = []

for ind in range(begOfTail, len(profile.Phi)):
    value = profile.Phi[ind]
    deriv, _ = derivativesOf(profile.Phi, mass * profile.R, ind)
    secderiv = dV(value)/mass**2 - (dim-1)*deriv/profile.R[ind]/mass


    log_phi_inf_v = np.log(-value) - logPhiAsymptotic(dim, mass, profile.R[ind])
    log_phi_inf_d = 0
    log_phi_inf_dd = 0

    logPhis.append([log_phi_inf_v,log_phi_inf_d,log_phi_inf_dd])



# creating bubble config instance
bub_config = BubbleConfig.fromCosmoTransitions(ct_obj, profile)

# creating particle instance
higgs = ParticleConfig(
    W_Phi=ddV,
    spin=0,
    dof_internal=1,
    zero_modes="Higgs",
)

# creating bubble determinant instance
bd_obj = BubbleDeterminant(bub_config, [higgs])

tail = 0.015


logPhis = np.transpose(np.transpose(logPhis)[0])



logPhiInf, logPhiInfErr = bd_obj.findLogPhiInfinity(tail=tail)

begInd = 0


(line_1, ) = axs[0].plot([profile.R[begOfTail+begInd], profile.R[-6]], [logPhiInf,logPhiInf], color=colours[2], zorder=1) # color='C0'
label_1 = r'$\mathrm{result}$'

(line_2, ) = axs[0].plot(profile.R[begOfTail+begInd:-6],logPhis[begInd:-6], color=colours[1], zorder=2) # color='C1'
label_2 = r'$\log \phi_{\infty}\ \mathrm{estimates}$'

fill_1  = axs[0].fill_between(
    [profile.R[begOfTail+begInd],profile.R[-6]],
    [logPhiInf-logPhiInfErr,logPhiInf-logPhiInfErr],
    [logPhiInf+logPhiInfErr, logPhiInf+logPhiInfErr],
    color=colours[2], # color='C0'
    alpha=0.2,
    linewidth=0,
    zorder=0,
)

axs[0].set_ylabel(r'$\log \phi_{\infty}$', fontsize=16)
axs[0].set_xlabel(r'$r$', fontsize=16)

axs[0].set_xlim((profile.R[begOfTail+begInd],profile.R[-6]))

axs[0].legend(
    [(line_1, fill_1), (line_2)],
    [label_1, label_2],
    loc="best"
)

plt.tight_layout()
plt.savefig("basePlotFinal.pdf")
plt.show()


==> figs/thermal/thermal_plot.py <==
'''
libraries
'''
import sys
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc


'''
fonts
'''
rc('axes', labelsize=22)
rc('axes', titlesize=22)
rc('xtick', labelsize=18)
rc('ytick', labelsize=18)
rc('legend', fontsize=16)
rc('text', usetex=True)


'''
data
'''
file = "yukawa_data"
data = np.genfromtxt(file, names=True)


'''
plotting
'''
colours = ['#029e73', '#de8f05', '#0173b2', '#56b4e9', '#ece133',
           '#949494', '#fbafe4', '#ca9161', '#cc78bc', '#d55e00']
m0 = np.sqrt(4.01874)
Tc = 8.42075
T_scale = 1
plt.plot(1 / T_scale * data["T"], data["mlog_rate"], '-', color=colours[2], label=r"$B - \log(A/T^4)$")
plt.plot(1 / T_scale *data["T"], data["S0"], '-', color=colours[1], label=r"$B$")
# plotting lines for where certain values are met
"""
T_full = 1 / T_scale * 7.045
T_B = 1 / T_scale * 7.222
plt.plot([T_full, T_full], [0, 120], ':', color="k")
plt.plot([0, T_full], [120, 120], ':', color="k")
plt.plot([T_B, T_B], [0, 120], ':', color="k")
plt.plot([0, T_B], [120, 120], ':', color="k")
"""
plt.grid(True)
plt.ylabel(r"$-\log\Gamma_T$", fontsize=22)
plt.xlabel(r"$T / |m|$", fontsize=22)
plt.xlim(1 / T_scale * 8.27, 1 / T_scale * 8.37)
plt.ylim(0, 200)
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("thermal.png")
plt.savefig("thermal.pdf")
plt.show()


==> figs/thinwall/plot_thinwall.py <==
"""
libraries
"""
import sys
import numpy as np
from scipy import special
import matplotlib.pyplot as plt
from matplotlib import rc
from scipy.optimize import curve_fit

"""
fonts
"""

rc("font", **{"family": "Times New Roman"})
rc("axes", labelsize=22)
rc("axes", titlesize=22)
rc("xtick", labelsize=18)
rc("ytick", labelsize=18)
rc("legend", fontsize=22)
rc("text", usetex=True)

"""
methods
"""


def raw_label(string):
    return r"{}".format(string.replace("_", " "))


def linear(x, a, b):
    return a + b * x


def quadratic(x, a, b, c):
    return a + b * x + c * x**2


def cubic(x, a, b, c, d):
    return a + b * x + c * x**2 + d * x**3


def quartic(x, a, b, c, d, e):
    return a + b * x + c * x**2 + d * x**3 + e * x**4


def quintic(x, a, b, c, d, e, f):
    return a + b * x + c * x**2 + d * x**3 + e * x**4 + f * x**5


def solid_angles(dim):
    return 2 * np.pi ** (dim / 2) / special.gamma(dim / 2)


def thinwall_action_LO(Delta, dim):
    # at leading order
    return Delta ** (1 - dim) * solid_angles(dim) * (
        ((dim - 1) / 3) ** (dim - 1) * 2 / 3 / dim
    )


def thinwall_action(Delta, dim):
    # at next-to-leading order
    factor_NLO = (1 + dim * (25 - 8 * dim - 3 * np.pi ** 2)) / 2 / (dim - 1)
    return thinwall_action_LO(Delta, dim) * (1 + Delta ** 2 * factor_NLO)


# minus the logarithm of the one-loop determinant in thin-wall regime
def expo_number(dim):
    if dim == 1:
        return 1 / 2  * np.log(np.pi) - 7 / 4 * np.log(2)
    elif dim == 2:
        return -1 + np.pi / 6 / np.sqrt(3)
    elif dim == 3:
        return 10 / 27 + np.log(3) / 6
    elif dim == 4:
        return 9 / 32 - np.pi / 16 / np.sqrt(3)
    elif dim == 5:
        return -296 / 3645 - 2 * np.log(3) / 27
    elif dim == 6:
        return -1376251 / 11197440 + 625 * np.pi / 20736 / np.sqrt(3)
    elif dim == 7:
        return -1 / 140 + 3 * np.log(3) / 80
    else:
        print("thinwall_log_det error: dimension <" + str(dim) + ">")
        return float("nan")


# minus the logarithm of the one-loop determinant in thin-wall regime
def thinwall_log_det(Delta, dim):
    if dim == 1:
        log_prefactor = 0
    elif dim == 2:
        log_prefactor = np.log(Delta / np.pi)
    else:
        log_prefactor = (dim / 2) * (
            1 - dim + np.log(12 * thinwall_action(Delta, dim) / (2 * np.pi))
        )
    expo = Delta ** (1 - dim) * expo_number(dim)
    return expo - log_prefactor


"""
main
"""


def main(argv):

    # colours, taken from the seaborn colorblind palette
    colours = [
        "#029e73",
        "#de8f05",
        "#0173b2",
        "#56b4e9",
        "#ece133",
        "#949494",
        "#fbafe4",
        "#ca9161",
        "#cc78bc",
        "#d55e00",
    ]
    markers = ["s", "v", "D", "o", "1", "+"]

    # things to plot
    dim_list = [2, 3, 4, 5, 6, 7]

    # starting plot
    fig, ax = plt.subplots(figsize=(8, 4))
    plt.xlabel(r"$1-\alpha$", fontsize=22)
    legend_lines = []
    legend_labels = []
    print("%-4s %-12s %-12s %-12s %-12s %-12s" % ("d", "analytic", "res", "err", "rel_diff", "chi^2/dof"))

    # plot kink result
    dim = 1
    i_dim = 8
    file = "kink_1d"
    data = np.genfromtxt(file, names=True)
    to_plot_analytic =[data["Analytical"]]
    to_plot_data = [data["Numerical"]]
    to_plot_err = [data["Error"]]
    alpha_list = np.array([0])
    (ax_analytic,) = ax.plot(
        alpha_list,
        to_plot_analytic,
        marker="o",
        markersize=10,
        fillstyle="none",
        linestyle="none",
        color=colours[i_dim],
        #zorder=i_dim,
    )

    # plot BubbleDet data
    (ax_data,) = ax.plot(
    #ax_data = ax.errorbar(
        alpha_list,
        to_plot_data,
        #yerr=to_plot_err,
        #capsize=4,
        marker="+",
        markersize=8,
        fillstyle="none",
        linestyle="none",
        color=colours[i_dim],
        #zorder=2 * len(dim_list) + i_dim,
    )

    legend_lines.append((ax_analytic, ax_data))
    legend_labels.append(raw_label("$d = " + str(dim) + "$"))

    print(
        "%-4d %-12g %-12g %-12g %-12g"
        % (1, data["Analytical"], data["Numerical"], data["Error"], (data["Numerical"] - data["Analytical"]) / data["Analytical"])
    )

    for i_dim, dim in enumerate(dim_list):
        # plot analytic thinwall result
        alpha_list = np.array([1e-5])
        S1_analytic = thinwall_log_det(alpha_list, dim)
        to_plot_analytic = S1_analytic * (alpha_list) ** (dim - 1)
        (ax_analytic,) = ax.plot(
            alpha_list,
            to_plot_analytic,
            marker="o",
            markersize=10,
            fillstyle="none",
            linestyle="none",
            color=colours[i_dim],
            #zorder=i_dim,
        )

        # plot BubbleDet data
        file = "thinwall_" + str(dim) + "d"
        data = np.genfromtxt(file, names=True)
        to_plot_data = data["S1"] * (data["alpha"]) ** (dim - 1)
        to_plot_err = data["err_S1"] * data["S1"] * (data["alpha"]) ** (dim - 1)
        (ax_data,) = ax.plot(
        #ax_data = ax.errorbar(
            data["alpha"],
            to_plot_data,
            #yerr=to_plot_err,
            #capsize=4,
            marker="+",
            markersize=8,
            fillstyle="none",
            linestyle="none",
            color=colours[i_dim],
            #zorder=2 * len(dim_list) + i_dim,
        )

        # fitting to data
        if dim == 2:
            fit_fn = quintic
        else:
            fit_fn = cubic
        [popt, pcov] = curve_fit(
            fit_fn, data["alpha"], to_plot_data, sigma=to_plot_err
        )
        dof = len(data["alpha"]) - len(popt)
        chi_sq = np.sum(((to_plot_data - fit_fn(data["alpha"], *popt)) / to_plot_err) ** 2)
        chi_sq_reduced = chi_sq / dof
        print(
            "%-4d %-12g %-12g %-12g %-12g %-12g"
            % (dim, expo_number(dim), popt[0], np.sqrt(pcov[0, 0]), (popt[0] - expo_number(dim)) / expo_number(dim), chi_sq_reduced)
        )
        alpha_list = np.linspace(0, 1.2 * np.amax(data["alpha"]), num=100)
        line_data = fit_fn(alpha_list, *popt)
        (ax_fit,) = ax.plot(
            alpha_list, line_data, color=colours[i_dim], zorder=0
        )
        legend_lines.append((ax_fit, ax_analytic, ax_data))
        legend_labels.append(raw_label("$d = " + str(dim) + "$"))


    # finishing off plot
    plt.autoscale()
    plt.xlim([-0.002, 0.11])
    plt.axvline(color="k", linewidth=0.5, linestyle="dashed")
    # plt.yscale("log")
    plt.ylabel(r"$S_1(\alpha)\cdot (1-\alpha)^{d-1}$", fontsize=22)
    plt.legend(
        legend_lines,
        legend_labels,
        bbox_to_anchor=(1, 0.5),
        loc="center left",
        framealpha=1,
        facecolor="white",
    )
    #plt.gca().set_aspect(0.08)
    plt.tight_layout()

    plot_file = "thinwall"
    plt.savefig(plot_file + ".pdf", format="pdf")
    plt.savefig(plot_file + ".png", format="png")
    plt.show()


if __name__ == "__main__":
    main(sys.argv[1:])

